QCD corrections at subleading power for inclusive nonleptonic $b\rightarrow c\bar u d$ decays

In this paper we compute the NLO QCD corrections for the inclusive nonleptonic decay rates of $B$-hadrons at subleading power of the heavy quark expansion. In particular, we discuss the coefficient of the chromomagnetic moment parameter $\mu_G$ which has a large uncertainty at leading order due to its dependence on the renormalization scale. We find that the renormalization-scale dependence of this coefficient is significantly reduced, thereby reducing the theoretical uncertainty of the coefficient and consequently of the rates. The sign of the coefficient becomes stable, and we estimate that the NLO corrections will increase the decay rates by around $2\%$.

==> anc/coef_bcud.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    145416,       3766]
NotebookOptionsPosition[    144082,       3735]
NotebookOutlinePosition[    144445,       3751]
CellTagsIndexPosition[    144402,       3748]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Coefficients", "Title",
 CellChangeTimes->{{3.929692601974074*^9, 3.929692604118311*^9}, {
  3.930712868207244*^9, 3.9307129005833387`*^9}, {3.932461311242639*^9, 
  3.932461311794825*^9}},ExpressionUUID->"fb329e81-4c67-496a-b664-\
408b723b1884"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "C1", " ", "C2"}], "-", 
       RowBox[{
        SuperscriptBox["C1", "2"], " ", "Nc"}], "-", 
       RowBox[{
        SuperscriptBox["C2", "2"], " ", "Nc"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "\[Rho]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       SuperscriptBox["\[Rho]", "4"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Pi]"], "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox["C1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"93", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"1108", " ", "\[Rho]"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
          RowBox[{"1108", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "3"]}], "-", 
          RowBox[{"93", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "4"]}], "-", 
          RowBox[{"288", " ", "\[Rho]", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"360", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"992", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"124", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"31", "-", 
             RowBox[{"320", " ", "\[Rho]"}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[Rho]", "4"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", "\[Rho]"}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "\[Rho]"}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox["C2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "93"}], "+", 
          RowBox[{"1100", " ", "\[Rho]"}], "-", 
          RowBox[{"1100", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"93", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"64", " ", "\[Rho]"}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"60", "+", 
             RowBox[{"324", " ", "\[Rho]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Rho]", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", "Nc"}]], "C1", " ", "C2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"153", "-", 
          RowBox[{"1828", " ", "\[Rho]"}], "+", 
          RowBox[{"1828", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "-", 
          RowBox[{"153", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"272", " ", "\[Rho]"}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"60", "-", 
             RowBox[{"396", " ", "\[Rho]"}], "+", 
             RowBox[{"188", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"47", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"24", " ", "\[Rho]"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"24", " ", "\[Rho]"}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"144", " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "\[Rho]"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             SuperscriptBox["\[Rho]", "4"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["\[Rho]", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"24", " ", "\[Rho]"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.929692632209737*^9, 3.9296926330783052`*^9}, {
  3.929692884309513*^9, 3.929692893941557*^9}, {3.929693147228711*^9, 
  3.929693147408043*^9}, {3.929693228188497*^9, 3.929693231476481*^9}, {
  3.929693359629126*^9, 3.929693383924636*^9}, {3.9324611164120283`*^9, 
  3.9324611879802856`*^9}, {3.932461258867383*^9, 
  3.932461261027849*^9}},ExpressionUUID->"e4fc0882-c619-453a-b6c8-\
221841eacf9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "C1", " ", "C2"}], "+", 
       RowBox[{
        SuperscriptBox["C1", "2"], " ", "Nc"}], "+", 
       RowBox[{
        SuperscriptBox["C2", "2"], " ", "Nc"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"24", " ", "\[Rho]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Pi]"], "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox["C2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"65", "+", 
          RowBox[{"604", " ", "\[Rho]"}], "+", 
          RowBox[{"908", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"1820", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"396", " ", "\[Rho]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Rho]", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", "Nc"}]], "C1", " ", "C2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1157", "-", 
          RowBox[{"6532", " ", "\[Rho]"}], "+", 
          RowBox[{"5740", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"860", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"495", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "+", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"24", " ", "\[Rho]"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"180", " ", "\[Rho]"}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"212", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"900", " ", "\[Rho]"}], "-", 
             RowBox[{"164", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"1728", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"8", " ", "\[Rho]"}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[Rho]", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"5", "/", "2"}]]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SuperscriptBox["C1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["Nc", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"65", "-", 
          RowBox[{"420", " ", "\[Rho]"}], "+", 
          RowBox[{"1884", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"1772", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Rho]", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "\[Rho]"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             SuperscriptBox["\[Rho]", "4"]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"35", "-", 
             RowBox[{"164", " ", "\[Rho]"}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"12", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"202", " ", "\[Rho]"}], "-", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"24", " ", "\[Rho]"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"8", " ", "\[Rho]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"16", " ", "\[Rho]"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             SuperscriptBox["\[Rho]", "4"], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"1728", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", "\[Rho]"}], "]"}], "-", 
             RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92969261954382*^9, 3.929692622902252*^9}, {
  3.929692661082397*^9, 3.929692662958053*^9}, {3.929692767160918*^9, 
  3.929692788966281*^9}, {3.932461225347837*^9, 3.932461225737105*^9}, {
  3.9324612731792994`*^9, 
  3.932461275051827*^9}},ExpressionUUID->"a5dcdc00-d044-4cb3-9af4-\
24f53b21df08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Mu]G", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "C1", " ", "C2", " ", 
     RowBox[{"(", 
      RowBox[{"19", "-", 
       RowBox[{"56", " ", "\[Rho]"}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["C1", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"8", " ", "\[Rho]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["C2", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"8", " ", "\[Rho]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "\[Pi]"], "\[Alpha]s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"216", " ", "Nc", " ", "\[Rho]"}]], "C1", " ", "C2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"192", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"12", " ", "\[Rho]"}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "37"}], "+", 
             RowBox[{"117", " ", "\[Rho]"}], "-", 
             RowBox[{"99", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"3153", "+", 
             RowBox[{"1284", " ", "\[Rho]"}], "+", 
             RowBox[{"22024", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"28612", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"2151", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1335"}], "+", 
             RowBox[{"9040", " ", "\[Rho]"}], "+", 
             RowBox[{"4516", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"14912", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"2691", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1296"}], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"56", " ", "\[Rho]"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"8", " ", "\[Rho]"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "38"}], "+", 
                RowBox[{"1163", " ", "\[Rho]"}], "-", 
                RowBox[{"5748", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4736", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{"326", " ", 
                 SuperscriptBox["\[Rho]", "4"]}], "+", 
                RowBox[{"213", " ", 
                 SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"757", " ", "\[Rho]"}], "-", 
                RowBox[{"4164", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"196", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"3032", " ", 
                 SuperscriptBox["\[Rho]", "4"]}], "+", 
                RowBox[{"231", " ", 
                 SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "540"}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Rho]"}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "530"}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"483", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "820"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "358"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Rho]"}], 
                "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"377", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"501", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15552"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"15552", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "72"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "29"}], "+", 
                RowBox[{"216", " ", "\[Rho]"}], "+", 
                RowBox[{"364", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"72", " ", "\[Rho]"}], "+", 
                RowBox[{"2472", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"580", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "36"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"16", " ", "\[Rho]"}], "-", 
                RowBox[{"216", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"72", "-", 
                RowBox[{"228", " ", "\[Rho]"}], "-", 
                RowBox[{"1216", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1728"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Rho]"}], ")"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Rho]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Rho]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9216", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "72"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "55"}], "+", 
                RowBox[{"32", " ", 
                 SqrtBox["\[Rho]"]}], "+", 
                RowBox[{"324", " ", "\[Rho]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Rho]", 
                  RowBox[{"3", "/", "2"}]]}], "+", 
                RowBox[{"408", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"52", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"55", "+", 
                RowBox[{"192", " ", 
                 SqrtBox["\[Rho]"]}], "-", 
                RowBox[{"288", " ", "\[Rho]"}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Rho]", 
                  RowBox[{"3", "/", "2"}]]}], "+", 
                RowBox[{"3060", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"124", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"135", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"576", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Rho]"}], ")"}]}], "-", "\[Rho]"}],
             ")"}], " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"432", " ", "\[Rho]"}]], 
        SuperscriptBox["C2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "64"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "37"}], "+", 
             RowBox[{"117", " ", "\[Rho]"}], "-", 
             RowBox[{"99", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"61", "+", 
             RowBox[{"528", " ", "\[Rho]"}], "+", 
             RowBox[{"2716", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"4304", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"999", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"19647", "-", 
             RowBox[{"59996", " ", "\[Rho]"}], "+", 
             RowBox[{"83384", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"47652", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"4617", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"20736", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "3"], " ", "\[Rho]",
            " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48", "+", 
             RowBox[{"52", " ", "\[Rho]"}], "+", 
             RowBox[{"7632", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"40656", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"36992", " ", 
              SuperscriptBox["\[Rho]", "4"]}], "-", 
             RowBox[{"4068", " ", 
              SuperscriptBox["\[Rho]", "5"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"7", " ", "\[Rho]"}], "-", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"968", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{"970", " ", 
                 SuperscriptBox["\[Rho]", "4"]}], "+", 
                RowBox[{"177", " ", 
                 SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"920", " ", "\[Rho]"}], "-", 
                RowBox[{"802", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"177", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "324"}], "+", 
                RowBox[{"6048", " ", "\[Rho]"}], "-", 
                RowBox[{"7556", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"1017", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "72"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"24", " ", "\[Rho]"}], "-", 
                RowBox[{"68", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"44", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "139"}], "+", 
                RowBox[{"720", " ", "\[Rho]"}], "-", 
                RowBox[{"1200", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "36"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"64", " ", "\[Rho]"}], "-", 
                RowBox[{"44", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"72", "+", 
                RowBox[{"60", " ", "\[Rho]"}], "+", 
                RowBox[{"272", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9216", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["\[Rho]", 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[Rho]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "72"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"32", " ", 
                 SqrtBox["\[Rho]"]}], "+", 
                RowBox[{"48", " ", "\[Rho]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Rho]", 
                  RowBox[{"3", "/", "2"}]]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"132", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "313"}], "+", 
                RowBox[{"192", " ", 
                 SqrtBox["\[Rho]"]}], "+", 
                RowBox[{"1440", " ", "\[Rho]"}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Rho]", 
                  RowBox[{"3", "/", "2"}]]}], "-", 
                RowBox[{"1836", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"364", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"135", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"1728", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", "\[Rho]"}], "]"}], "-", 
             RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"432", " ", "\[Rho]"}]], 
        SuperscriptBox["C1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"109", "-", 
             RowBox[{"576", " ", "\[Rho]"}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"224", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"32", " ", "\[Rho]"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"876", " ", "\[Rho]"}], "+", 
             RowBox[{"10068", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"11948", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"999", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"19551", "-", 
             RowBox[{"52516", " ", "\[Rho]"}], "+", 
             RowBox[{"123160", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"94812", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"4617", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"20736", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "3"], " ", "\[Rho]",
            " ", 
           RowBox[{"Log", "[", 
            FractionBox["\[Mu]", "mb"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"59", "-", 
                RowBox[{"108", " ", "\[Rho]"}], "+", 
                RowBox[{"1044", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"1076", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"1141", " ", "\[Rho]"}], "-", 
                RowBox[{"3564", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"20508", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "-", 
                RowBox[{"18880", " ", 
                 SuperscriptBox["\[Rho]", "4"]}], "+", 
                RowBox[{"783", " ", 
                 SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "36"}], " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"618", "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Rho]"}], 
                "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "84"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2520"}], "-", 
                RowBox[{"54", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "305"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Rho]"}], 
                "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1595"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"783", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "216"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"12", " ", "\[Rho]"}], "-", 
                RowBox[{"112", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"61", "+", 
                RowBox[{"360", " ", "\[Rho]"}], "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"924", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"108", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              SuperscriptBox["\[Rho]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "-", 
                RowBox[{"40", " ", "\[Rho]"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"72", "-", 
                RowBox[{"516", " ", "\[Rho]"}], "-", 
                RowBox[{"952", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "\[Rho]"}], ")"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["\[Rho]", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"10", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              SqrtBox["\[Rho]"]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "216"}], " ", 
              SuperscriptBox["Nc", "2"], " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"32", " ", "\[Rho]"}], "-", 
                RowBox[{"140", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"44", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"61", "-", 
                RowBox[{"192", " ", 
                 SqrtBox["\[Rho]"]}], "+", 
                RowBox[{"792", " ", "\[Rho]"}], "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Rho]", 
                  RowBox[{"3", "/", "2"}]]}], "-", 
                RowBox[{"2412", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"716", " ", 
                 SuperscriptBox["\[Rho]", "3"]}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "\[Rho]"}], ")"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
              SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
          RowBox[{"1728", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", "\[Rho]"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", "\[Rho]"}], "]"}], "-", 
             RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9296926253836737`*^9, 3.9296926280302973`*^9}, {
  3.929692853801416*^9, 3.9296928671498337`*^9}, {3.929693017870883*^9, 
  3.929693020991336*^9}, {3.932461233325239*^9, 3.932461234511148*^9}, {
  3.932461294243661*^9, 
  3.932461297613447*^9}},ExpressionUUID->"d9aeff37-d280-4572-a38b-\
5874c9f90470"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Title",
 CellChangeTimes->{{3.929692609981933*^9, 3.9296926154699993`*^9}, {
  3.929783641747323*^9, 
  3.929783643731941*^9}},ExpressionUUID->"988c7769-6dd7-48db-8587-\
0a7ac6e4dbe4"],

Cell[CellGroupData[{

Cell["LO", "Subsection",
 CellChangeTimes->{{3.92977190775527*^9, 
  3.929771908035577*^9}},ExpressionUUID->"22f5999f-bf16-451d-9d35-\
812dbc2a0324"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mb", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Rho]", "2"], "-", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"13", "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"12", " ", "\[Rho]", " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", "\[Rho]", "+", 
      RowBox[{"Log", "[", "\[Rho]", "]"}]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"10", " ", "\[Rho]"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[Rho]", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"8", " ", "\[Rho]"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.924867193879218*^9, 3.924867213970072*^9}, {
  3.924868076189951*^9, 3.9248681003460608`*^9}, {3.929773332428072*^9, 
  3.92977336244538*^9}, {3.929773421579987*^9, 3.92977342482371*^9}, {
  3.9297740995366907`*^9, 3.929774102638033*^9}, {3.929774192189451*^9, 
  3.929774193877255*^9}, {3.93071301268744*^9, 
  3.930713030631287*^9}},ExpressionUUID->"b02be9bc-b512-4a5a-815e-\
c551e10cb579"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
NLO (masters of the calculation multiplyied by a factor \
\[OpenCurlyDoubleQuote]1/i\[CloseCurlyDoubleQuote] which will be the \
definition given in the paper)\
\>", "Subsection",
 CellChangeTimes->{{3.929771915699154*^9, 3.929771916379568*^9}, {
  3.929779050551855*^9, 
  3.929779084567768*^9}},ExpressionUUID->"a9d5dbfb-68e3-47eb-ba43-\
275ba9899c57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "3", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox["mb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"9", " ", "\[Rho]"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         SuperscriptBox["\[Rho]", "3"], "-", 
         RowBox[{"6", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
     RowBox[{"49152", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["mb", "4"], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"71", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"9", " ", "\[Rho]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
        RowBox[{"6", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "45"}], "-", 
           RowBox[{"27", " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
        RowBox[{"18", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "36"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"9", " ", "\[Rho]"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
           RowBox[{"216", " ", "\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"216", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"294912", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1769472", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], " ", 
     SuperscriptBox["mb", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3115", "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"28035", " ", "\[Rho]"}], "-", 
       RowBox[{"891", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
       RowBox[{"28035", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"891", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "-", 
       RowBox[{"3115", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"99", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"18", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "-", 
          RowBox[{"27", " ", "\[Rho]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
       RowBox[{"36", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "648"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"9", " ", "\[Rho]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
          RowBox[{"3888", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"216", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"36", " ", "\[Rho]"}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          SuperscriptBox["\[Rho]", "3"]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Rho]", " ", 
        RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1269", "-", 
          RowBox[{"9", " ", "\[Rho]"}], "-", 
          RowBox[{"142", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
          RowBox[{"216", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"216", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "-", 
             RowBox[{"27", " ", "\[Rho]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"1296", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"9", " ", "\[Rho]"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
             RowBox[{"216", " ", "\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{"7776", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
       RowBox[{"3888", " ", "\[Rho]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
       RowBox[{"3888", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"3888", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "4", "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"4", " ", "\[Rho]"}], "+", 
          SuperscriptBox["\[Rho]", "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "-", 
             RowBox[{"32", " ", "\[Rho]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[Rho]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"4", " ", "\[Rho]"}], "+", 
                SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"48", " ", "\[Rho]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"4", " ", "\[Rho]"}], "+", 
                SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"32768", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], " ", 
      SuperscriptBox["mb", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "78"}], "-", 
           RowBox[{"96", " ", "\[Rho]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", "\[Rho]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "216"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"4", " ", "\[Rho]"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
           RowBox[{"432", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"115", "+", 
           RowBox[{"20", " ", "\[Rho]"}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"72", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "-", 
              RowBox[{"16", " ", "\[Rho]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{"144", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{"108", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"4", " ", "\[Rho]"}], "+", 
                 SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1415", "-", 
           RowBox[{"55", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"1132", " ", "\[Rho]"}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
           RowBox[{"283", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"20", " ", "\[Rho]"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
           RowBox[{"288", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
           RowBox[{"144", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
           RowBox[{"288", " ", "\[Rho]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"432", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "4"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Rho]", "2"], "-", 
           RowBox[{"2", " ", "\[Rho]", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "4"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"16", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"6", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
             RowBox[{"16", " ", "\[Rho]", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "\[Rho]", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], " ", 
      SuperscriptBox["mb", "4"], " ", "\[Epsilon]", " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"435", "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"435", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"24", " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{"28", " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "96"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
           RowBox[{"192", " ", "\[Rho]", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"16", " ", "\[Rho]"}], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"40", "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Rho]"}], "+", 
           RowBox[{"8", " ", "\[Rho]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"384", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"48", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{"384", " ", "\[Rho]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"384", " ", "\[Rho]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
        RowBox[{"192", " ", "\[Rho]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
        RowBox[{"192", " ", "\[Rho]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Rho]", "2"], "-", 
           RowBox[{"2", " ", "\[Rho]", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
             RowBox[{"16", " ", "\[Rho]", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "\[Rho]", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      SuperscriptBox["mb", "4"], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"435", "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"435", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "96"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
           RowBox[{"192", " ", "\[Rho]", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "\[Rho]", " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"15", " ", "\[Rho]"}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"16", " ", "\[Rho]"}], "+", 
           SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
            
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{"48", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{"384", " ", "\[Rho]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"384", " ", "\[Rho]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
        RowBox[{"192", " ", "\[Rho]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
        RowBox[{"192", " ", "\[Rho]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "7", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]", "-", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}]}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", "\[Rho]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"300", "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"300", " ", "\[Rho]"}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Rho]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"8", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"3", " ", "\[Rho]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"192", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"96", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "8", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]", "-", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}]}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"3", " ", "\[Rho]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Pi]", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], 
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"300", "-", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"300", " ", "\[Rho]"}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Rho]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"28", "+", 
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"24", " ", "\[Rho]"}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Rho]"}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"3", " ", "\[Rho]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"192", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
          RowBox[{"96", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
          RowBox[{"96", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"9", "+", "10"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "\[Rho]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], 
     RowBox[{"4096", " ", 
      SuperscriptBox["\[Pi]", "5"]}]], "-", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"44", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Rho]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"64", " ", 
          SqrtBox["\[Rho]"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             SqrtBox["\[Rho]"]}]}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          SqrtBox["\[Rho]"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
     RowBox[{"8192", " ", 
      SuperscriptBox["\[Pi]", "5"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"9", "-", "10"}], "]"}], "=", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
        RowBox[{"\[Rho]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], 
     RowBox[{"4096", " ", 
      SuperscriptBox["\[Pi]", "5"]}]]}], 
   ";"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.926594771431694*^9, 3.926594840932598*^9}, {
   3.926597001556233*^9, 3.926597068622384*^9}, {3.92659737981575*^9, 
   3.926597397822792*^9}, {3.92665018575445*^9, 3.926650202316163*^9}, {
   3.9266512950753717`*^9, 3.926651418020116*^9}, {3.926653711154253*^9, 
   3.926653734949889*^9}, {3.926656197530843*^9, 3.926656203926857*^9}, {
   3.926662134557444*^9, 3.926662173849338*^9}, {3.926662328775114*^9, 
   3.926662329385097*^9}, {3.926665516899592*^9, 3.926665575099821*^9}, {
   3.9266656166010427`*^9, 3.926665662802816*^9}, {3.9266658281321363`*^9, 
   3.926665846722381*^9}, {3.926665891170904*^9, 3.92666591387176*^9}, 
   3.929424789661912*^9, 3.929774633839662*^9, {3.929775030311083*^9, 
   3.929775033941702*^9}, {3.929775292247633*^9, 3.92977529440666*^9}, {
   3.9297756538387012`*^9, 3.929775657174211*^9}, {3.9297761896842127`*^9, 
   3.929776193842987*^9}, {3.929776648260537*^9, 3.929776651041847*^9}, {
   3.9297767889441833`*^9, 3.9297767932634153`*^9}, {3.929777026708603*^9, 
   3.929777028918419*^9}, {3.9297771391638193`*^9, 3.9297771406857357`*^9}, {
   3.929779256520866*^9, 3.929779312968575*^9}, {3.93071411170084*^9, 
   3.930714135636936*^9}, {3.9307141761326857`*^9, 3.930714210956511*^9}, {
   3.930714262748448*^9, 3.9307142889323053`*^9}, {3.930714354100288*^9, 
   3.930714384267269*^9}, {3.93071450103618*^9, 
   3.930714504124136*^9}},ExpressionUUID->"3822c2ec-4cf1-4981-a53d-\
14a4371b2cb8"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "11", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", "\[Rho]", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
            
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"4", " ", "\[Rho]"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"12", " ", "\[Rho]"}]}], ")"}], " ", 
               RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"98304", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], " ", 
       SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"924", "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"156", " ", "\[Rho]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "33"}], "+", 
               RowBox[{"20", " ", "\[Rho]"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"18", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"44", " ", "\[Rho]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"13", "-", 
               RowBox[{"10", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"7", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "-", 
               RowBox[{"20", " ", "\[Rho]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Rho]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "+", 
               RowBox[{"19", " ", "\[Rho]"}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"18", " ", "\[Rho]"}]}], ")"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"18", " ", "\[Rho]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
         RowBox[{"288", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "\[Rho]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "12", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]", "-", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          RowBox[{"\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"8", " ", "\[Rho]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "-", 
             RowBox[{"12", " ", "\[Rho]", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", "\[Rho]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", "\[Rho]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Rho]"}]], " ", "\[Epsilon]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"528", " ", "\[Rho]"}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
         RowBox[{"528", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"60", "+", 
            RowBox[{"96", " ", "\[Rho]"}], "-", 
            RowBox[{"156", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"216", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"72", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"96", " ", "\[Rho]"}], "-", 
            RowBox[{"48", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"14", " ", "\[Rho]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"48", " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"17", " ", "\[Rho]"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"18", " ", "\[Rho]", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"432", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
         RowBox[{"144", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
         RowBox[{"144", " ", "\[Rho]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "13", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "-", "\[Rho]", "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
            
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"4", " ", "\[Rho]"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"2", " ", "\[Rho]", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "\[Rho]"}], ")"}], " ", 
               RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[Rho]"}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"768", "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"156", " ", "\[Rho]"}], "-", 
         RowBox[{"56", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
         RowBox[{"924", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"83", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"18", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"156", "+", 
            RowBox[{"240", " ", "\[Rho]"}], "-", 
            RowBox[{"396", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"24", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"44", " ", "\[Rho]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"282", "-", 
            RowBox[{"264", " ", "\[Rho]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{"9", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"24", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "-", 
               RowBox[{"19", " ", "\[Rho]"}], "+", 
               RowBox[{"44", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"48", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
         RowBox[{"576", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
         RowBox[{"192", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "14", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Rho]", "-", 
          RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"8", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Rho]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"12", " ", "\[Rho]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "336"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"228", "-", 
            RowBox[{"336", " ", "\[Rho]"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"4", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"220", "-", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"220", " ", "\[Rho]"}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Rho]"}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"5", " ", "\[Rho]"}]}], ")"}], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
            RowBox[{"96", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "-", 
            RowBox[{"64", " ", "\[Rho]", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "15", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Rho]", "2"], "-", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["mb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
            
            RowBox[{"Log", "[", "\[Rho]", "]"}]}], "+", 
           RowBox[{"\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"12", " ", "\[Rho]", " ", 
               RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"6", " ", "\[Rho]", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], " ", 
       SuperscriptBox["mb", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"768", "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "216"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
            RowBox[{"432", " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Rho]", " ", 
          RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"56", "+", 
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"40", " ", "\[Rho]"}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "\[Rho]"}], "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"144", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Rho]"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"144", " ", "\[Rho]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
            RowBox[{"144", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "\[Rho]", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"864", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
         RowBox[{"432", " ", "\[Rho]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
         RowBox[{"432", " ", "\[Rho]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "16", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]", "-", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]"}]]}], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"4", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"Log", "[", "\[Rho]", "]"}], "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", "\[Rho]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24576", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       RowBox[{" ", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"528", "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"528", " ", "\[Rho]"}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Rho]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Rho]", "]"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Rho]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "216"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
              RowBox[{"216", " ", 
               RowBox[{"Log", "[", "\[Rho]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "\[Rho]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"48", "+", 
              SuperscriptBox["\[Pi]", "2"], "-", 
              RowBox[{"64", " ", "\[Rho]"}], "-", 
              RowBox[{"24", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"72", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Rho]"}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Rho]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Rho]"}], ")"}], " ", 
               RowBox[{"Log", "[", "\[Rho]", "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{"144", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"4", " ", "\[Rho]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"432", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "-", "\[Rho]"}]}], "]"}]}], "-", 
           RowBox[{"216", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", "\[Rho]"}], "]"}]}], "+", 
           RowBox[{"216", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.926590041060164*^9, 3.926590108852273*^9}, {
   3.926591232603059*^9, 3.9265912547826653`*^9}, {3.926591357336273*^9, 
   3.9265913853589373`*^9}, {3.926592529640819*^9, 3.926592566773361*^9}, 
   3.9265932351527157`*^9, {3.926749608414263*^9, 3.926749654313611*^9}, {
   3.9267496860494347`*^9, 3.926749689208219*^9}, {3.926749805807251*^9, 
   3.9267498131261578`*^9}, {3.926998307752037*^9, 3.92699832725244*^9}, {
   3.926998376679103*^9, 3.926998380008773*^9}, {3.926998858170166*^9, 
   3.926998861654179*^9}, {3.92700307586574*^9, 3.927003101010192*^9}, {
   3.9270143072019978`*^9, 3.927014421724991*^9}, {3.927014478235487*^9, 
   3.927014521861999*^9}, {3.927106505769068*^9, 3.927106507819891*^9}, {
   3.9271065387102423`*^9, 3.9271065556066303`*^9}, {3.9271066055259113`*^9, 
   3.9271066193042583`*^9}, 3.9271102543439083`*^9, 3.9271102872221127`*^9, {
   3.92977741152321*^9, 3.929777413345763*^9}, {3.929777562695651*^9, 
   3.929777566138401*^9}, {3.92977801002044*^9, 3.929778013481969*^9}, {
   3.929778197892902*^9, 3.929778201040805*^9}, {3.9297786015198393`*^9, 
   3.929778604116781*^9}, {3.92977870975602*^9, 3.929778712674038*^9}, {
   3.929779315811132*^9, 3.9297793629047737`*^9}, {3.9307144956282797`*^9, 
   3.9307144975488358`*^9}, {3.9307145370359592`*^9, 3.930714539003726*^9}, {
   3.93071460184394*^9, 3.9307146291714897`*^9}, {3.930714694483638*^9, 
   3.930714711906969*^9}},ExpressionUUID->"77904bb6-6757-4cb0-9b4d-\
c84be79b7b6b"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Pkernel-B",
WindowSize->{2560, 1376},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 252, 4, 98, "Title",ExpressionUUID->"fb329e81-4c67-496a-b664-408b723b1884"],
Cell[835, 28, 11641, 291, 271, "Input",ExpressionUUID->"e4fc0882-c619-453a-b6c8-221841eacf9e"],
Cell[12479, 321, 12565, 319, 238, "Input",ExpressionUUID->"a5dcdc00-d044-4cb3-9af4-24f53b21df08"],
Cell[25047, 642, 36537, 900, 516, "Input",ExpressionUUID->"d9aeff37-d280-4572-a38b-5874c9f90470"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61621, 1547, 210, 4, 98, "Title",ExpressionUUID->"988c7769-6dd7-48db-8587-0a7ac6e4dbe4"],
Cell[CellGroupData[{
Cell[61856, 1555, 149, 3, 55, "Subsection",ExpressionUUID->"22f5999f-bf16-451d-9d35-812dbc2a0324"],
Cell[62008, 1560, 3367, 90, 133, "Input",ExpressionUUID->"b02be9bc-b512-4a5a-815e-c551e10cb579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65412, 1655, 364, 8, 55, "Subsection",ExpressionUUID->"a9d5dbfb-68e3-47eb-ba43-275ba9899c57"],
Cell[65779, 1665, 40496, 1088, 937, "Input",ExpressionUUID->"3822c2ec-4cf1-4981-a53d-14a4371b2cb8"],
Cell[106278, 2755, 37776, 976, 904, "Input",ExpressionUUID->"77904bb6-6757-4cb0-9b4d-c84be79b7b6b"]
}, Open  ]]
}, Open  ]]
}
]
*)


